Pilotfish: Distributed Execution for Scalable Blockchains

Scalability is a crucial requirement for modern large-scale systems, enabling elasticity and ensuring responsiveness under varying load. While cloud systems have achieved scalable architectures, blockchain systems remain constrained by the need to over-provision validator machines to handle peak load. This leads to resource inefficiency, poor cost scaling, and limits on performance. To address these challenges, we introduce Pilotfish, the first scale-out transaction execution engine for blockchains. Pilotfish enables validators to scale horizontally by distributing transaction execution across multiple worker machines, allowing elasticity without compromising consistency or determinism. It integrates seamlessly with the lazy blockchain architecture, completing the missing piece of execution elasticity. To achieve this, Pilotfish tackles several key challenges: ensuring scalable and strongly consistent distributed transactions, handling partial crash recovery with lightweight replication, and maintaining concurrency with a novel versioned-queue scheduling algorithm. Our evaluation shows that Pilotfish scales linearly up to at least eight workers per validator for compute-bound workloads, while maintaining low latency. By solving scalable execution, Pilotfish brings blockchains closer to achieving end-to-end elasticity, unlocking new possibilities for efficient and adaptable blockchain systems.

==> data/matplotlib/contention-scalability/plot.py <==
import os
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FuncFormatter
from itertools import cycle


# Function to format y-axis labels in thousands
def format_thousands(value, pos):
    return f'{value/1000:.0f}K'

# Get the path of the script
script_path = os.path.dirname(os.path.realpath(__file__))

# Construct the file path for the data file
file_path = os.path.join(script_path, 'results.dat')

# Read data from file
with open(file_path, 'r') as file:
    lines = file.readlines()

# Extract labels and data
x_labels = [int(line.split()[0]) for line in lines[1:]]
print(x_labels)
series_labels = [f"Cont-{int(i)}" for i in lines[0].split()]
print(series_labels)
data = np.array([list(map(float, line.split()[1:])) for line in lines[1:]])
print(data)

# Plotting
plt.figure(figsize=(3.33, 1.6))        
markers = cycle(["o", "v", "s", "p", "D", "P"])


for i in range(data.shape[1]):
    plt.plot(x_labels, 
             data[:, i], 
             label=series_labels[i], 
             linestyle="dotted",
             marker=next(markers))

# plt.title('Scalability of H')
plt.ylabel('Throughput (tx/s)', fontweight="bold")
plt.ylim(0, 40000)
plt.xlabel('# Execution Workers', fontweight="bold")
plt.gca().yaxis.set_major_formatter(FuncFormatter(format_thousands))
plt.legend(fontsize=8, loc='best', prop={'weight':'bold', 'size':8})
# Set the font size of the axis ticks
plt.xticks(x_labels, weight="bold")
plt.yticks(weight="bold")

# Set the top and right margins to 0
plt.subplots_adjust(top=1, right=1)
plt.subplots_adjust(bottom=0.25, left=0.15)

plt.grid(True)
# plt.show()

# Save the figure as a PDF with the same name as the input data file
pdf_filename = os.path.splitext(os.path.basename(file_path))[0] + '.pdf'
pdf_path = os.path.join(script_path, pdf_filename)
plt.savefig(pdf_path, bbox_inches='tight')


==> data/matplotlib/fibonacci-scalability/plot.py <==
import os
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FuncFormatter
from itertools import cycle


# Function to format y-axis labels in thousands
def format_thousands(value, pos):
    return f'{value/1000:.0f}K'

# Get the path of the script
script_path = os.path.dirname(os.path.realpath(__file__))

# Construct the file path for the data file
file_path = os.path.join(script_path, 'scalability.dat')

# Read data from file
with open(file_path, 'r') as file:
    lines = file.readlines()

# Extract labels and data
x_labels = [int(line.split()[0]) for line in lines[1:]]
print(x_labels)
series_labels = [f"F{int(i)*100}" for i in lines[0].split()]
print(series_labels)
data = np.array([list(map(float, line.split()[1:])) for line in lines[1:]])
print(data)

# Plotting
plt.figure(figsize=(3.33, 1.6))        
markers = cycle(["o", "v", "s", "p", "D", "P"])
linecycler = cycle(["-","--","-.",":"])
cmap = plt.colormaps["Dark2"]  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list

for i in range(data.shape[1]):
    plt.plot(x_labels, 
             data[:, i], 
             label=series_labels[i], 
             linestyle="dotted",
             marker=next(markers))

# plt.title('Scalability of H')
plt.ylabel('Throughput (tx/s)', fontweight="bold")
plt.xlabel('# Execution Workers', fontweight="bold")
plt.gca().yaxis.set_major_formatter(FuncFormatter(format_thousands))
# Set the font size of the axis ticks
plt.xticks(x_labels, weight="bold")
plt.yticks(weight="bold")

# Sui baseline with computation 25
sui_tput_25 = 2369.780558
sui_tput_50 = 1288.377546
sui_tput_100 = 668
plt.axhline(y=sui_tput_25, linestyle=next(linecycler), color=colors[0], label=f'Sui Baseline F2500', linewidth=1)
plt.axhline(y=sui_tput_50, linestyle=next(linecycler), color=colors[1], label=f'Sui Baseline F5000', linewidth=1)
plt.axhline(y=sui_tput_100, linestyle=next(linecycler), color=colors[2], label=f'Sui Baseline F10000', linewidth=1)
plt.legend(loc="lower center", bbox_to_anchor=(0.5,1), ncol=2, prop={'weight':'bold', 'size':8})

# Set the top and right margins to 0
plt.subplots_adjust(top=1, right=1)
plt.subplots_adjust(bottom=0.25, left=0.15)

plt.grid(True)
# plt.show()

# Save the figure as a PDF with the same name as the input data file
pdf_filename = os.path.splitext(os.path.basename(file_path))[0] + '.pdf'
pdf_path = os.path.join(script_path, pdf_filename)
plt.savefig(pdf_path, bbox_inches='tight')


==> data/matplotlib/lat-tput-plot.py <==
# Copyright (c) Mysten Labs, Inc.
# SPDX-License-Identifier: Apache-2.0

import argparse
from enum import Enum
import glob
import json
import math
import os
import matplotlib.pyplot as plt
import matplotlib.ticker as tick
from glob import glob
from itertools import cycle

# A simple python script to plot measurements results. This script requires
# the following dependencies: `pip install matplotlib`.
RAMP_UP_THRESHOLD = 120

def ramp_up(scraper, ramp_up_threshold=RAMP_UP_THRESHOLD):
    ramp_up_duration, ramp_up_count = 0, 0
    ramp_up_sum, ramp_up_square_sum = 0, 0
    for data in scraper: # here, `data` is one datapoint of one client/worker
        duration = float(data["timestamp"]["secs"])
        if duration > ramp_up_threshold:
            ramp_up_duration = duration
            ramp_up_count = float(data["count"])
            ramp_up_sum = float(data["sum"]["secs"])
            ramp_up_square_sum = float(data["squared_sum"]["secs"])
            break # we stop at the first data point that is after the ramp up threshold
    return ramp_up_duration, ramp_up_count, ramp_up_sum, ramp_up_square_sum
    # return 0, 0, 0, 0


def aggregate_tps(measurement, workload):
    if workload not in measurement["data"]:
        print(f"Workload {workload} not found in measurement")
        return 0

    max_duration = 0
    for data in measurement["data"][workload].values(): # here, `data` is the list of data points of one client/worker
        ramp_up_duration, _, _, _ = ramp_up(data)
        duration = float(data[-1]["timestamp"]["secs"]) - ramp_up_duration
        max_duration = max(duration, max_duration)

    tps = []
    for data in measurement["data"][workload].values():
        _, ramp_up_count, _, _ = ramp_up(data)
        count = float(data[-1]["count"]) - ramp_up_count
        tps += [(count / max_duration) if max_duration != 0 else 0]
    # print(f"TPS at load {measurement['parameters']['load']}: {sum(tps)}") 
    return sum(tps)


def aggregate_average_latency(measurement, workload):
    if workload not in measurement["data"]:
        print(f"Workload {workload} not found in measurement")
        return 0

    latency = []
    for data in measurement["data"][workload].values():
        _, ramp_up_count, ramp_up_sum, _ = ramp_up(data)
        last = data[-1]
        count = float(last["count"]) - ramp_up_count
        total = float(last["sum"]["secs"]) - ramp_up_sum
        latency += [total / count if count != 0 else 0]
    return sum(latency) / len(latency) if latency else 0


def aggregate_stdev_latency(measurement, workload):
    if workload not in measurement["data"]:
        print(f"Workload {workload} not found in measurement")
        return 0

    stdev = []
    for data in measurement["data"][workload].values():
        _, ramp_up_count, ramp_up_sum, ramp_up_square_sum = ramp_up(data)
        last = data[-1]
        count = float(last["count"]) - ramp_up_count
        if count == 0:
            stdev += [0]
        else:
            latency_sum = float(last["sum"]["secs"]) - ramp_up_sum
            latency_square_sum = float(last["squared_sum"]["secs"]) - ramp_up_square_sum

            first_term = latency_square_sum / count
            second_term = (latency_sum / count) ** 2
            if round(first_term - second_term) > 0:
                stdev += [math.sqrt(first_term - second_term)]
            else:
                stdev += [0]
    return max(stdev)


def aggregate_p_latency(measurement, workload, p=50, i=-1, ramp_up_threshold=RAMP_UP_THRESHOLD):
    if workload not in measurement["data"]:
        print(f"Workload {workload} not found in measurement")
        return 0

    latency = []
    print(f"load: {measurement['parameters']['load']}, execution workers: {measurement['parameters']['benchmark_type']['execution_workers']}")
    for data in measurement["data"][workload].values(): # here, `data` is the list of data points of one client/worker

        # find the first data point that is after the ramp up threshold
        for datapoint in data:
            duration = float(datapoint["timestamp"]["secs"])
            if duration > ramp_up_threshold:
                ramp_up_buckets = [(float(l), c) for l, c in datapoint["buckets"].items()]
                ramp_up_buckets.sort(key=lambda x: x[0])
                ramp_up_count = float(datapoint["count"])
                break

        # print(f"ramp_up_buckets: {ramp_up_buckets}, ramp_up_count: {ramp_up_count}")
        last = data[i]  # this is the last datapoint of one client/worker
        last_buckets = [(float(l), c) for l, c in last["buckets"].items()]
        last_buckets.sort(key=lambda x: x[0])
        last_count = float(last["count"])
        # print(f"last_buckets: {last_buckets}, last_count: {last_count}")

        # subtract the ramp up buckets from the last buckets
        buckets = []
        for (l1, c1), (l2, c2) in zip(ramp_up_buckets, last_buckets):
            buckets += [(l2, c2 - c1)]
        # print(f"buckets: {buckets}")
        
        adjusted_count = last_count - ramp_up_count
        test_count = buckets[-1][1]
        assert test_count == adjusted_count

        for l, c in buckets:
            if c >= adjusted_count * p / 100:
                latency += [l]
                break
    
    ret = sum(latency) / len(latency) if latency else 0
    if (ret == float("inf")):
        ret = 10
    # print(f"p-{p} latency at load {measurement['parameters']['load']}: {ret}")
    return ret


class PlotType(Enum):
    L_GRAPH = 1
    HEALTH = 2
    SCALABILITY = 3
    INSPECT_TPS = 4
    INSPECT_LATENCY = 5
    DURATION_TPS = 6
    DURATION_LATENCY = 7


class PlotError(Exception):
    pass


@tick.FuncFormatter
def default_major_formatter(x, pos):
    if pos is None:
        return
    return f"{x/1000:.0f}k" if x >= 1_000 else f"{x:,.0f}"


@tick.FuncFormatter
def ms_major_formatter(x, pos):
    if pos is None:
        return
    # return f"{x:,.0f}" if x >= 10 else f"{x:,.1f}"
    return int(x * 1000)


class PlotParameters:
    def __init__(self, seq_workers, exec_workers, faults, specs=None, commit=None):
        self.seq_workers = seq_workers
        self.exec_workers = exec_workers
        self.faults = faults
        self.specs = specs
        self.commit = commit


class MeasurementId:
    def __init__(self, measurement, workload, max_latency=None):
        self.seq_workers = measurement["parameters"]["benchmark_type"][
            "sequence_workers"
        ]
        self.exec_workers = measurement["parameters"]["benchmark_type"][
            "execution_workers"
        ]
        if "Permanent" in measurement["parameters"]["faults"]:
            self.faults = measurement["parameters"]["faults"]["Permanent"]["faults"]
        else:
            self.faults = 0
        self.duration = measurement["parameters"]["duration"]
        self.machine_specs = measurement["machine_specs"]
        self.commit = measurement["commit"]

        self.workload = workload
        self.max_latency = max_latency


class Plotter:
    def __init__(
        self, data_directory, parameters, y_max=None, legend_columns=2, median=True
    ):
        self.data_directory = data_directory
        self.parameters = parameters
        self.y_max = y_max
        self.legend_columns = legend_columns
        self.median = median

    def _make_plot_directory(self):
        plot_directory = os.path.join(self.data_directory, "plots")
        if not os.path.exists(plot_directory):
            os.makedirs(plot_directory)

        return plot_directory

    def _legend_entry(self, plot_type, id):
        if plot_type == PlotType.L_GRAPH:
            f = "" if id.faults == 0 else f" ({id.faults} faulty)"
            l = f"{id.exec_workers} EW{f}"
            return f"{l}"
        elif plot_type == PlotType.SCALABILITY:
            f = "" if id.faults == 0 else f" ({id.faults} faulty)"
            l = f"{id.max_latency}s latency cap{f}"
            return f"{l}"
        else:
            return None

    def _axes_labels(self, plot_type):
        if plot_type == PlotType.L_GRAPH:
            return ("Throughput (tx/s)", "Latency (ms)")
        elif plot_type == PlotType.SCALABILITY:
            return ("# ExecutionWorkers", "Throughput (tx/s)")
        else:
            assert False

    def _plot(self, data, plot_type):
        plt.figure(figsize=(3.33, 1.5))
        markers = cycle(["o", "v", "s", "p", "D", "P"])

        for id, x_values, y_values, e_values in data:
            print(f"id: {id}")
            print(f"x_values: {x_values}")
            print(f"y_values: {y_values}")
            plt.errorbar(
                x_values,
                y_values,
                # yerr=e_values,
                label=self._legend_entry(plot_type, id),
                linestyle="dotted",
                marker=next(markers),
                capsize=3,
            )

        if plot_type == PlotType.L_GRAPH:
            legend_anchor, legend_location = (0.5, 1), "lower center"
            plot_name = f"latency"
        elif plot_type == PlotType.SCALABILITY:
            # legend_anchor, legend_location = (0, 0), "lower left"
            legend_anchor, legend_location = (0.5, 1), "lower center"
            plot_name = f"scalability"
        else:
            assert False

        x_label, y_label = self._axes_labels(plot_type)

        if plot_type == PlotType.L_GRAPH:
            plt.legend(
                loc=legend_location,
                bbox_to_anchor=legend_anchor,
                # ncol=self.legend_columns,
                ncol=2,
                prop={'weight':'bold', 'size':8},
            )
        plt.xlim(xmin=0)
        plt.ylim(bottom=0)
        # plt.ylim(top=0.03)
        if plot_type == PlotType.L_GRAPH:
            plt.ylim(top=self.y_max)
        plt.xlabel(x_label, fontweight="bold")
        plt.ylabel(y_label, fontweight="bold")
        plt.xticks(weight="bold")
        if plot_type == PlotType.SCALABILITY:
            plt.xticks(x_values)
        plt.yticks(weight="bold")
        plt.grid()
        ax = plt.gca()
        ax.xaxis.set_major_formatter(default_major_formatter)
        ax.yaxis.set_major_formatter(default_major_formatter)
        if plot_type in [PlotType.L_GRAPH, PlotType.INSPECT_LATENCY]:
            ax.yaxis.set_major_formatter(ms_major_formatter)

        # for x in ["pdf", "png"]
        x = "pdf"
        filename = os.path.join(self._make_plot_directory(), f"{plot_name}.{x}")
        plt.savefig(filename, bbox_inches="tight")

    def _load_measurement_data(self, filename):
        measurements = []
        files = glob(os.path.join(self.data_directory, filename))
        for file in files:
            with open(file, "r") as f:
                try:
                    measurements += [json.loads(f.read())]
                except json.JSONDecodeError as e:
                    raise PlotError(f"Failed to load file {file}: {e}")

        return measurements

    def _file_format(self, seq_workers, exec_workers, faults, load):
        return f"measurements-{seq_workers}-{exec_workers}-{faults}-{exec_workers}-{load}.json"

    def plot_latency_throughput(self, workload):
        plot_lines_data = []
        seq_workers = self.parameters.seq_workers
        for n in self.parameters.exec_workers:
            for f in self.parameters.faults:
                filename = self._file_format(seq_workers, n, f, "*")
                plot_lines_data += [self._load_measurement_data(filename)]

        plot_data = []
        for measurements in plot_lines_data:
            for w in workload:
                x_values, y_values, e_values = [], [], []
                measurements.sort(key=lambda x: x["parameters"]["load"])
                for measurement in measurements:
                    x_values += [aggregate_tps(measurement, w)]
                    if self.median:
                        y_values += [aggregate_p_latency(measurement, w, p=50)]
                        e_values += [aggregate_p_latency(measurement, w, p=75)]
                    else:
                        y_values += [aggregate_average_latency(measurement, w)]
                        e_values += [aggregate_stdev_latency(measurement, w)] 

                if x_values:
                    id = MeasurementId(measurements[0], w)
                    plot_data += [(id, x_values, y_values, e_values)]

                print(f"x_values: {x_values}")
                print(f"y_values: {y_values}")


   
        self._plot(plot_data, PlotType.L_GRAPH)

    def plot_scalability(self, max_latency, workload):
        plot_data = []
        filenames = []
        for w in workload:
            plot_lines_data = []

            seq_workers = self.parameters.seq_workers
            for n in self.parameters.exec_workers:
                for f in self.parameters.faults:
                    filename = self._file_format(seq_workers, n, f, "*")
                    measurements = self._load_measurement_data(filename)
                    measurements = [
                        x
                        for x in measurements
                        if aggregate_p_latency(x, w, 50) <= max_latency
                    ]
                    if measurements:
                        filenames += [
                            max(measurements, key=lambda x: aggregate_tps(x, w))
                        ]
                    plot_lines_data += [filenames]

            for measurements in plot_lines_data:
                x_values, y_values, e_values = [], [], []
                for measurement in measurements:
                    x_values += [measurement["parameters"]["nodes"]]
                    y_values += [aggregate_tps(measurement, w)]
                    e_values += [0]

                if x_values:
                    id = MeasurementId(measurements[0], w, max_latency)
                    plot_data += [(id, x_values, y_values, e_values)]

        self._plot(plot_data[0:1], PlotType.SCALABILITY  ) # only plot the first workload, they are all the same


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        prog="Sui Plotter", description="Simple script to plot measurement data"
    )
    parser.add_argument("--dir", default="./", help="Data directory")
    parser.add_argument(
        "--seq-workers",
        nargs="+",
        type=int,
        default=[1],
        help="The size of each transaction in the benchmark",
    )
    parser.add_argument(
        "--workload",
        nargs="+",
        type=str,
        default=["default"],
        help="The type of object transaction (owned or shared)",
    )
    parser.add_argument(
        "--exec-workers",
        nargs="+",
        type=int,
        default=[4],
        help="The exec workers to plot on the same graph",
    )
    parser.add_argument(
        "--faults",
        nargs="+",
        type=int,
        default=[0],
        help="The number of faults to plot on the same graph",
    )
    parser.add_argument(
        "--max-latency",
        type=float,
        default=0.05,
        help="The latency cap (in seconds) for scalability graphs",
    )
    parser.add_argument(
        "--y-max",
        type=float,
        default=None,
        help="The maximum value of the y-axis for L-graphs",
    )
    parser.add_argument(
        "--legend-columns",
        type=int,
        default=1,
        help="The number of columns of the legend",
    )
    args = parser.parse_args()

    for r in args.seq_workers:
        parameters = PlotParameters(r, args.exec_workers, args.faults)
        plotter = Plotter(
            args.dir, parameters, args.y_max, args.legend_columns, median=True
        )
        plotter.plot_latency_throughput(args.workload)
        plotter.plot_scalability(args.max_latency, args.workload)


==> data/matplotlib/simple_transfers_scalability/plot.py <==
import os
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FuncFormatter
from itertools import cycle

# data
series_labels = ["Pilotfish"]
x_labels = [1, 2, 4, 8]
pilotfish_tput = [35013.6796875, 47760.82666666667, 51009.76470588235, 59000.88607594937]
sui_baseline_tput = 21687.26957


# Function to format y-axis labels in thousands
def format_thousands(value, pos):
    return f'{value/1000:.0f}K'


# Plotting
plt.figure(figsize=(3.33, 1.5))        
markers = cycle(["o", "v", "s", "p", "D", "P"])
linecycler = cycle(["-","--","-.",":"])
cmap = plt.colormaps["Dark2"]  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


plt.plot(x_labels, 
    pilotfish_tput, 
    label="Pilotfish", 
    linestyle="dotted",
    marker=next(markers))

# plt.title('Scalability of H')
plt.ylabel('Throughput (tx/s)', fontweight="bold")
plt.xlabel('# Execution Workers', fontweight="bold")
plt.gca().yaxis.set_major_formatter(FuncFormatter(format_thousands))
# Set the font size of the axis ticks
plt.xticks(x_labels, weight="bold")
plt.yticks(weight="bold")

plt.ylim(bottom=0, top=70000)
plt.axhline(y=sui_baseline_tput, linestyle=next(linecycler), color=colors[0], label=f'Sui Baseline', linewidth=1)
plt.legend(loc="lower center", bbox_to_anchor=(0.5,1), ncol=2, prop={'weight':'bold', 'size':8})

# Set the top and right margins to 0
# plt.subplots_adjust(top=1, right=1)
# plt.subplots_adjust(bottom=0.25, left=0.15)

plt.grid(True)
# plt.show()

# Save the figure as a PDF with the same name as the input data file
script_path = os.path.dirname(os.path.realpath(__file__))
pdf_path = os.path.join(script_path, "scalability.pdf")
plt.savefig(pdf_path, bbox_inches='tight')

